QCD phase transitions in the light quark chiral limit

We investigate the order of the QCD chiral transition in the limit of vanishing bare up/down quark masses and variations of the bare strange-quark mass $0 \le m_{\mathrm{s}} \le \infty$. In this limit and due to universality long range correlations with the quantum numbers of pseudoscalar and scalar mesons may dominate the physics. In order to study the interplay between the microscopic quark and gluon degrees of freedom and the long range correlations we extend a combination of lattice Yang--Mills theory and a (truncated) version of Dyson--Schwinger equations by also taking back-reactions of mesonic degrees of freedom into account. Both this system and the meson backcoupling approach have been studied extensively in the past but this is the first work in a full $(2 + 1)$-flavor setup. Starting from the physical point, we determine the chiral susceptibilities for decreasing up/down quark masses and find good agreement with both lattice and functional renormalization group results. We then proceed to determine the order of the chiral transition along the left-hand side of the Columbia plot, for chemical potentials in the range $-(30 \,\textrm{MeV})^2 \le \mu_q^2 \le (30 \,\textrm{MeV})^2$. We find a second-order phase transition throughout and no trace of a first-order region in the $N_{f} = 3$ corner of the Columbia plot. This result remains unchanged when an additional Goldstone boson due to a restored axial $\mathrm{U_A}(1)$ is taken into account.

==> anc/msp_Tc.dat <==
# m_pi [MeV]     	| Tc [MeV]       
 0.0000000000e+00	 1.4670000000e+02
 5.5000000000e+01	 1.4989937025e+02
 8.0000000000e+01	 1.5162643776e+02
 1.1000000000e+02	 1.5395107645e+02
 1.4000000000e+02	 1.5666167599e+02


==> anc/msp_susc_dse.dat <==
# m_pi [MeV]     	| T [MeV]        	| susc           
 5.5000000000e+01	 1.3000000000e+02	 1.0291759875e+01
 5.5000000000e+01	 1.3250000000e+02	 1.2080138915e+01
 5.5000000000e+01	 1.3500000000e+02	 1.4420887267e+01
 5.5000000000e+01	 1.3750000000e+02	 1.7786332922e+01
 5.5000000000e+01	 1.4000000000e+02	 2.2621424321e+01
 5.5000000000e+01	 1.4250000000e+02	 3.0183246732e+01
 5.5000000000e+01	 1.4500000000e+02	 4.3703731723e+01
 5.5000000000e+01	 1.4750000000e+02	 6.9359023938e+01
 5.5000000000e+01	 1.5000000000e+02	 9.3039092152e+01
 5.5000000000e+01	 1.5250000000e+02	 6.4299982887e+01
 5.5000000000e+01	 1.5500000000e+02	 4.1021698662e+01
 5.5000000000e+01	 1.5750000000e+02	 2.9429880142e+01
 5.5000000000e+01	 1.6000000000e+02	 2.2108821478e+01
 5.5000000000e+01	 1.6250000000e+02	 1.7200604254e+01
 5.5000000000e+01	 1.6500000000e+02	 1.4063037640e+01
 5.5000000000e+01	 1.6750000000e+02	 1.1524387199e+01
 5.5000000000e+01	 1.7000000000e+02	 9.7546266673e+00
 5.5000000000e+01	 1.7250000000e+02	 8.2436445155e+00
 5.5000000000e+01	 1.7500000000e+02	 7.0925269808e+00
 5.5000000000e+01	 1.7750000000e+02	 6.1319230618e+00
 5.5000000000e+01	 1.8000000000e+02	 5.3276790677e+00


 8.0000000000e+01	 1.3000000000e+02	 6.3063926294e+00
 8.0000000000e+01	 1.3250000000e+02	 7.5860835977e+00
 8.0000000000e+01	 1.3500000000e+02	 9.2586681095e+00
 8.0000000000e+01	 1.3750000000e+02	 1.1516656198e+01
 8.0000000000e+01	 1.4000000000e+02	 1.4596556190e+01
 8.0000000000e+01	 1.4250000000e+02	 1.9041511633e+01
 8.0000000000e+01	 1.4500000000e+02	 2.5833412909e+01
 8.0000000000e+01	 1.4750000000e+02	 3.5951564181e+01
 8.0000000000e+01	 1.5000000000e+02	 4.8829568501e+01
 8.0000000000e+01	 1.5250000000e+02	 5.1024506771e+01
 8.0000000000e+01	 1.5500000000e+02	 4.0294563648e+01
 8.0000000000e+01	 1.5750000000e+02	 3.0523286272e+01
 8.0000000000e+01	 1.6000000000e+02	 2.3260698654e+01
 8.0000000000e+01	 1.6250000000e+02	 1.8141492786e+01
 8.0000000000e+01	 1.6500000000e+02	 1.4819335863e+01
 8.0000000000e+01	 1.6750000000e+02	 1.2126075282e+01
 8.0000000000e+01	 1.7000000000e+02	 1.0248332210e+01
 8.0000000000e+01	 1.7250000000e+02	 8.6498541592e+00
 8.0000000000e+01	 1.7500000000e+02	 7.4371033030e+00
 8.0000000000e+01	 1.7750000000e+02	 6.4266894544e+00
 8.0000000000e+01	 1.8000000000e+02	 5.5830917489e+00


 1.1000000000e+02	 1.3000000000e+02	 3.7516473341e+00
 1.1000000000e+02	 1.3250000000e+02	 4.6691527942e+00
 1.1000000000e+02	 1.3500000000e+02	 5.8176660360e+00
 1.1000000000e+02	 1.3750000000e+02	 7.3407899812e+00
 1.1000000000e+02	 1.4000000000e+02	 9.3033660740e+00
 1.1000000000e+02	 1.4250000000e+02	 1.1901214730e+01
 1.1000000000e+02	 1.4500000000e+02	 1.5407188688e+01
 1.1000000000e+02	 1.4750000000e+02	 2.0032145915e+01
 1.1000000000e+02	 1.5000000000e+02	 2.5812796125e+01
 1.1000000000e+02	 1.5250000000e+02	 3.0506377239e+01
 1.1000000000e+02	 1.5500000000e+02	 3.0920715894e+01
 1.1000000000e+02	 1.5750000000e+02	 2.7473739369e+01
 1.1000000000e+02	 1.6000000000e+02	 2.2696451371e+01
 1.1000000000e+02	 1.6250000000e+02	 1.8367301916e+01
 1.1000000000e+02	 1.6500000000e+02	 1.5237865117e+01
 1.1000000000e+02	 1.6750000000e+02	 1.2567064125e+01
 1.1000000000e+02	 1.7000000000e+02	 1.0661585907e+01
 1.1000000000e+02	 1.7250000000e+02	 9.0193109905e+00
 1.1000000000e+02	 1.7500000000e+02	 7.7627226602e+00
 1.1000000000e+02	 1.7750000000e+02	 6.7144923044e+00
 1.1000000000e+02	 1.8000000000e+02	 5.8396891767e+00


 1.4000000000e+02	 1.0000000000e+02	 nan             
 1.4000000000e+02	 1.3000000000e+02	 2.1577845359e+00
 1.4000000000e+02	 1.3250000000e+02	 2.8365559359e+00
 1.4000000000e+02	 1.3500000000e+02	 3.6676016606e+00
 1.4000000000e+02	 1.3750000000e+02	 4.7346551568e+00
 1.4000000000e+02	 1.4000000000e+02	 6.0756050644e+00
 1.4000000000e+02	 1.4250000000e+02	 7.6952461043e+00
 1.4000000000e+02	 1.4500000000e+02	 9.7834615715e+00
 1.4000000000e+02	 1.4750000000e+02	 1.2297430452e+01
 1.4000000000e+02	 1.5000000000e+02	 1.5406825391e+01
 1.4000000000e+02	 1.5250000000e+02	 1.8439994165e+01
 1.4000000000e+02	 1.5500000000e+02	 2.0564267025e+01
 1.4000000000e+02	 1.5750000000e+02	 2.0888965466e+01
 1.4000000000e+02	 1.6000000000e+02	 1.9442922181e+01
 1.4000000000e+02	 1.6250000000e+02	 1.7004887646e+01
 1.4000000000e+02	 1.6500000000e+02	 1.4719186282e+01
 1.4000000000e+02	 1.6750000000e+02	 1.2461950881e+01
 1.4000000000e+02	 1.7000000000e+02	 1.0729416829e+01
 1.4000000000e+02	 1.7250000000e+02	 9.1631887216e+00
 1.4000000000e+02	 1.7500000000e+02	 7.9349941728e+00
 1.4000000000e+02	 1.7750000000e+02	 6.8949956287e+00
 1.4000000000e+02	 1.8000000000e+02	 6.0110554472e+00


==> anc/msp_susc_lat_110_60_12.dat <==
# m_pi [MeV]     	| T [MeV]        	| susc           	| err            
 1.4000000000e+02	 1.2962000000e+02	 1.1200000000e+02	 1.0000000000e+00
 1.4000000000e+02	 1.3494000000e+02	 1.3700000000e+02	 2.0000000000e+00
 1.4000000000e+02	 1.4044000000e+02	 1.7400000000e+02	 3.0000000000e+00
 1.4000000000e+02	 1.4497000000e+02	 2.0800000000e+02	 4.0000000000e+00
 1.4000000000e+02	 1.5109000000e+02	 2.5400000000e+02	 7.0000000000e+00
 1.4000000000e+02	 1.5713000000e+02	 2.7600000000e+02	 4.0000000000e+00
 1.4000000000e+02	 1.6194000000e+02	 2.3500000000e+02	 4.0000000000e+00
 1.4000000000e+02	 1.6591000000e+02	 1.9200000000e+02	 4.0000000000e+00


==> anc/msp_susc_lat_140_48_12.dat <==
# m_pi [MeV]     	| T [MeV]        	| susc           	| err            
 1.4000000000e+02	 1.3494000000e+02	 9.2000000000e+01	 1.0000000000e+00
 1.4000000000e+02	 1.4044000000e+02	 1.1600000000e+02	 3.0000000000e+00
 1.4000000000e+02	 1.4497000000e+02	 1.3700000000e+02	 4.0000000000e+00
 1.4000000000e+02	 1.5109000000e+02	 1.7600000000e+02	 7.0000000000e+00
 1.4000000000e+02	 1.5713000000e+02	 2.0600000000e+02	 4.0000000000e+00
 1.4000000000e+02	 1.6194000000e+02	 1.9300000000e+02	 4.0000000000e+00
 1.4000000000e+02	 1.6591000000e+02	 1.7300000000e+02	 4.0000000000e+00
 1.4000000000e+02	 1.7077000000e+02	 1.4700000000e+02	 4.0000000000e+00
 1.4000000000e+02	 1.7576000000e+02	 1.1510000000e+02	 9.0000000000e-01


==> anc/msp_susc_lat_55_56_08.dat <==
# m_pi [MeV]     	| T [MeV]        	| susc           	| err            
 5.5000000000e+01	 1.4045000000e+02	 3.4900000000e+02	 5.0000000000e+00
 5.5000000000e+01	 1.4269000000e+02	 4.1400000000e+02	 7.0000000000e+00
 5.5000000000e+01	 1.4495000000e+02	 5.2000000000e+02	 1.0000000000e+01
 5.5000000000e+01	 1.4725000000e+02	 6.0000000000e+02	 4.0000000000e+01
 5.5000000000e+01	 1.5100000000e+02	 6.6600000000e+02	 7.0000000000e+00
 5.5000000000e+01	 1.5387000000e+02	 6.2000000000e+02	 1.0000000000e+01
 5.5000000000e+01	 1.5678000000e+02	 5.3000000000e+02	 3.0000000000e+00
 5.5000000000e+01	 1.6225000000e+02	 3.5700000000e+02	 3.0000000000e+00
 5.5000000000e+01	 1.6598000000e+02	 2.6500000000e+02	 2.0000000000e+00


==> anc/msp_susc_lat_80_60_12.dat <==
# m_pi [MeV]     	| T [MeV]        	| susc           	| err            
 8.0000000000e+01	 1.2962000000e+02	 2.4400000000e+02	 5.0000000000e+00
 8.0000000000e+01	 1.3494000000e+02	 2.9400000000e+02	 3.0000000000e+00
 8.0000000000e+01	 1.4044000000e+02	 3.7300000000e+02	 5.0000000000e+00
 8.0000000000e+01	 1.4497000000e+02	 4.5500000000e+02	 8.0000000000e+00
 8.0000000000e+01	 1.4800000000e+02	 4.7600000000e+02	 8.0000000000e+00
 8.0000000000e+01	 1.5109000000e+02	 4.6400000000e+02	 6.0000000000e+00
 8.0000000000e+01	 1.5713000000e+02	 3.7600000000e+02	 7.0000000000e+00
 8.0000000000e+01	 1.6194000000e+02	 2.8000000000e+02	 5.0000000000e+00
 8.0000000000e+01	 1.6591000000e+02	 2.1800000000e+02	 3.0000000000e+00


==> anc/msp_susc_lat_80_72_12.dat <==
# m_pi [MeV]     	| T [MeV]        	| susc           	| err            
 8.0000000000e+01	 1.3494000000e+02	 2.7100000000e+02	 6.0000000000e+00
 8.0000000000e+01	 1.4044000000e+02	 3.5300000000e+02	 8.0000000000e+00
 8.0000000000e+01	 1.4497000000e+02	 4.4000000000e+02	 1.0000000000e+01
 8.0000000000e+01	 1.4800000000e+02	 4.6700000000e+02	 7.0000000000e+00
 8.0000000000e+01	 1.5109000000e+02	 4.6800000000e+02	 9.0000000000e+00


==> anc/mu0_cond_muu0.dat <==
# m_u [MeV]      	| T [MeV]        	| cond           
 0.0000000000e+00	 1.0000000000e+02	-6.9178995047e-02
 0.0000000000e+00	 1.0500000000e+02	-6.6858048029e-02
 0.0000000000e+00	 1.1000000000e+02	-6.3810088667e-02
 0.0000000000e+00	 1.1500000000e+02	-5.9742121389e-02
 0.0000000000e+00	 1.2000000000e+02	-5.4029989387e-02
 0.0000000000e+00	 1.2500000000e+02	-4.5375819356e-02
 0.0000000000e+00	 1.3000000000e+02	-3.0492212118e-02
 0.0000000000e+00	 1.3100000000e+02	-2.5913993833e-02
 0.0000000000e+00	 1.3200000000e+02	-1.9842740070e-02
 0.0000000000e+00	 1.3300000000e+02	-9.5103008324e-03
 0.0000000000e+00	 1.3310000000e+02	-8.0996542726e-03
 0.0000000000e+00	 1.3320000000e+02	-6.1808376459e-03
 0.0000000000e+00	 1.3330000000e+02	-3.2716554136e-03
 0.0000000000e+00	 1.3340000000e+02	-6.8263842646e-18
 0.0000000000e+00	 1.3400000000e+02	-6.6238864593e-18
 0.0000000000e+00	 1.3500000000e+02	-6.4181746506e-18


 1.0000000000e-03	 1.0000000000e+02	-6.4503509137e-02
 1.0000000000e-03	 1.0500000000e+02	-6.2113169298e-02
 1.0000000000e-03	 1.1000000000e+02	-5.8940961347e-02
 1.0000000000e-03	 1.1500000000e+02	-5.4652202213e-02
 1.0000000000e-03	 1.2000000000e+02	-4.8514302058e-02
 1.0000000000e-03	 1.2500000000e+02	-3.8873050614e-02
 1.0000000000e-03	 1.3000000000e+02	-1.9962088086e-02
 1.0000000000e-03	 1.3100000000e+02	-1.1986067260e-02
 1.0000000000e-03	 1.3110000000e+02	-1.1100968732e-02
 1.0000000000e-03	 1.3120000000e+02	-1.0061000528e-02
 1.0000000000e-03	 1.3130000000e+02	-8.7588896791e-03
 1.0000000000e-03	 1.3140000000e+02	-6.8128467609e-03
 1.0000000000e-03	 1.3150000000e+02	-3.6537172144e-03
 1.0000000000e-03	 1.3160000000e+02	-7.3830251989e-04
 1.0000000000e-03	 1.3170000000e+02	-1.8907885311e-04
 1.0000000000e-03	 1.3180000000e+02	-6.2799889076e-05
 1.0000000000e-03	 1.3190000000e+02	-1.4573773331e-05
 1.0000000000e-03	 1.3200000000e+02	-6.2836894970e-18
 1.0000000000e-03	 1.3500000000e+02	-1.9948874316e-21


 2.0560000000e+01	 1.0000000000e+02	-7.3588488979e-02
 2.0560000000e+01	 1.0500000000e+02	-7.2301798975e-02
 2.0560000000e+01	 1.1000000000e+02	-7.0698382060e-02
 2.0560000000e+01	 1.1500000000e+02	-6.8693115240e-02
 2.0560000000e+01	 1.2000000000e+02	-6.6088033085e-02
 2.0560000000e+01	 1.2500000000e+02	-6.2562290683e-02
 2.0560000000e+01	 1.3000000000e+02	-5.7807332556e-02
 2.0560000000e+01	 1.3500000000e+02	-5.1355148139e-02
 2.0560000000e+01	 1.4000000000e+02	-4.1239642580e-02
 2.0560000000e+01	 1.4500000000e+02	-2.2477298053e-02
 2.0560000000e+01	 1.4600000000e+02	-1.4774001487e-02
 2.0560000000e+01	 1.4610000000e+02	-1.3711114253e-02
 2.0560000000e+01	 1.4620000000e+02	-1.2764098965e-02
 2.0560000000e+01	 1.4630000000e+02	-1.2010732574e-02
 2.0560000000e+01	 1.4640000000e+02	-1.1315483660e-02
 2.0560000000e+01	 1.4650000000e+02	-9.5543787656e-03
 2.0560000000e+01	 1.4660000000e+02	-6.7477879532e-03
 2.0560000000e+01	 1.4670000000e+02	-6.4897625693e-18
 2.0560000000e+01	 1.4700000000e+02	-6.3890131745e-18
 2.0560000000e+01	 1.5000000000e+02	-4.5725312159e-18


 1.0000000000e+03	 1.0000000000e+02	-1.0781951007e-01
 1.0000000000e+03	 1.0500000000e+02	-1.0721193638e-01
 1.0000000000e+03	 1.1000000000e+02	-1.0658267072e-01
 1.0000000000e+03	 1.1500000000e+02	-1.0593008538e-01
 1.0000000000e+03	 1.2000000000e+02	-1.0520147075e-01
 1.0000000000e+03	 1.2500000000e+02	-1.0430408188e-01
 1.0000000000e+03	 1.3000000000e+02	-1.0325279034e-01
 1.0000000000e+03	 1.3500000000e+02	-1.0210269178e-01
 1.0000000000e+03	 1.4000000000e+02	-1.0051649253e-01
 1.0000000000e+03	 1.4500000000e+02	-9.8647550703e-02
 1.0000000000e+03	 1.5000000000e+02	-9.6334489057e-02
 1.0000000000e+03	 1.5500000000e+02	-9.3376624174e-02
 1.0000000000e+03	 1.6000000000e+02	-8.9887897968e-02
 1.0000000000e+03	 1.6500000000e+02	-8.5123628309e-02
 1.0000000000e+03	 1.7000000000e+02	-7.8768207343e-02
 1.0000000000e+03	 1.7500000000e+02	-6.9978771515e-02
 1.0000000000e+03	 1.8000000000e+02	-5.7396075045e-02
 1.0000000000e+03	 1.8500000000e+02	-3.6407778491e-02
 1.0000000000e+03	 1.8600000000e+02	-3.0229316608e-02
 1.0000000000e+03	 1.8700000000e+02	-1.9364980306e-02
 1.0000000000e+03	 1.8710000000e+02	-1.9872474473e-02
 1.0000000000e+03	 1.8720000000e+02	-1.5882417722e-02
 1.0000000000e+03	 1.8730000000e+02	-1.7998143494e-02
 1.0000000000e+03	 1.8740000000e+02	-1.2087037246e-02
 1.0000000000e+03	 1.8750000000e+02	-1.5563601626e-02
 1.0000000000e+03	 1.8760000000e+02	-7.6152399794e-03
 1.0000000000e+03	 1.8770000000e+02	-1.1747506822e-02
 1.0000000000e+03	 1.8780000000e+02	-6.6784253679e-18
 1.0000000000e+03	 1.8800000000e+02	-6.6617281900e-18
 1.0000000000e+03	 1.9000000000e+02	-6.3069085758e-18


 1.0000000000e+05	 1.0000000000e+02	-1.2568728861e-01
 1.0000000000e+05	 1.0500000000e+02	-1.2509093476e-01
 1.0000000000e+05	 1.1000000000e+02	-1.2451125640e-01
 1.0000000000e+05	 1.1500000000e+02	-1.2396096880e-01
 1.0000000000e+05	 1.2000000000e+02	-1.2339922182e-01
 1.0000000000e+05	 1.2500000000e+02	-1.2274573165e-01
 1.0000000000e+05	 1.3000000000e+02	-1.2203842886e-01
 1.0000000000e+05	 1.3500000000e+02	-1.2135487393e-01
 1.0000000000e+05	 1.4000000000e+02	-1.2038481546e-01
 1.0000000000e+05	 1.4500000000e+02	-1.1931847108e-01
 1.0000000000e+05	 1.5000000000e+02	-1.1804578054e-01
 1.0000000000e+05	 1.5500000000e+02	-1.1644151092e-01
 1.0000000000e+05	 1.6000000000e+02	-1.1469013680e-01
 1.0000000000e+05	 1.6500000000e+02	-1.1227635658e-01
 1.0000000000e+05	 1.7000000000e+02	-1.0917228776e-01
 1.0000000000e+05	 1.7500000000e+02	-1.0513328313e-01
 1.0000000000e+05	 1.8000000000e+02	-1.0004698658e-01
 1.0000000000e+05	 1.8500000000e+02	-9.3574931708e-02
 1.0000000000e+05	 1.9000000000e+02	-8.4510266448e-02
 1.0000000000e+05	 1.9500000000e+02	-7.2465612408e-02
 1.0000000000e+05	 2.0000000000e+02	-5.2253571895e-02
 1.0000000000e+05	 2.0100000000e+02	-4.5636976279e-02
 1.0000000000e+05	 2.0200000000e+02	-4.1021154930e-02
 1.0000000000e+05	 2.0300000000e+02	-3.1558116226e-02
 1.0000000000e+05	 2.0400000000e+02	-1.3458395951e-02
 1.0000000000e+05	 2.0410000000e+02	-1.7949217584e-02
 1.0000000000e+05	 2.0420000000e+02	-9.0671685386e-03
 1.0000000000e+05	 2.0430000000e+02	-1.1166544083e-02
 1.0000000000e+05	 2.0440000000e+02	-2.4393959833e-03
 1.0000000000e+05	 2.0450000000e+02	-6.9188544560e-18
 1.0000000000e+05	 2.0500000000e+02	-6.8999587002e-18


 inf             	 1.0000000000e+02	-1.2538759494e-01
 inf             	 1.0500000000e+02	-1.2479319720e-01
 inf             	 1.1000000000e+02	-1.2421553090e-01
 inf             	 1.1500000000e+02	-1.2365823743e-01
 inf             	 1.2000000000e+02	-1.2308907754e-01
 inf             	 1.2500000000e+02	-1.2244749976e-01
 inf             	 1.3000000000e+02	-1.2175000165e-01
 inf             	 1.3500000000e+02	-1.2103863104e-01
 inf             	 1.4000000000e+02	-1.2009274785e-01
 inf             	 1.4500000000e+02	-1.1902473376e-01
 inf             	 1.5000000000e+02	-1.1774273628e-01
 inf             	 1.5500000000e+02	-1.1613975766e-01
 inf             	 1.6000000000e+02	-1.1431157372e-01
 inf             	 1.6500000000e+02	-1.1187594596e-01
 inf             	 1.7000000000e+02	-1.0876502881e-01
 inf             	 1.7500000000e+02	-1.0474736155e-01
 inf             	 1.8000000000e+02	-9.9650240276e-02
 inf             	 1.8500000000e+02	-9.3095917903e-02
 inf             	 1.9000000000e+02	-8.4018775201e-02
 inf             	 1.9500000000e+02	-7.1656511995e-02
 inf             	 2.0000000000e+02	-5.1151241951e-02
 inf             	 2.0100000000e+02	-4.4623165550e-02
 inf             	 2.0200000000e+02	-3.9016244028e-02
 inf             	 2.0300000000e+02	-2.9171806017e-02
 inf             	 2.0400000000e+02	-9.1029494383e-03
 inf             	 2.0410000000e+02	-1.2409012065e-02
 inf             	 2.0420000000e+02	-6.9208843236e-18
 inf             	 2.0500000000e+02	-6.8068789282e-18


==> anc/mu0_cond_muu10_imag.dat <==
# m_u [MeV]      	| T [MeV]        	| cond           
 0.0000000000e+00	 1.0000000000e+02	-6.9196927728e-02
 0.0000000000e+00	 1.0500000000e+02	-6.6885155878e-02
 0.0000000000e+00	 1.1000000000e+02	-6.3851145706e-02
 0.0000000000e+00	 1.1500000000e+02	-5.9804778362e-02
 0.0000000000e+00	 1.2000000000e+02	-5.4128587495e-02
 0.0000000000e+00	 1.2500000000e+02	-4.5542934575e-02
 0.0000000000e+00	 1.3000000000e+02	-3.0844388051e-02
 0.0000000000e+00	 1.3100000000e+02	-2.6356577362e-02
 0.0000000000e+00	 1.3200000000e+02	-2.0457878562e-02
 0.0000000000e+00	 1.3300000000e+02	-1.0818513639e-02
 0.0000000000e+00	 1.3310000000e+02	-9.6104960583e-03
 0.0000000000e+00	 1.3320000000e+02	-8.0704770085e-03
 0.0000000000e+00	 1.3330000000e+02	-6.1487377517e-03
 0.0000000000e+00	 1.3340000000e+02	-3.1433123008e-03
 0.0000000000e+00	 1.3350000000e+02	-6.6466101625e-18
 0.0000000000e+00	 1.3400000000e+02	-6.5380852728e-18
 0.0000000000e+00	 1.3500000000e+02	-6.2465286285e-18


 2.0560000000e+01	 1.0000000000e+02	-7.3594307952e-02
 2.0560000000e+01	 1.0500000000e+02	-7.2310936177e-02
 2.0560000000e+01	 1.1000000000e+02	-7.0712407547e-02
 2.0560000000e+01	 1.1500000000e+02	-6.8714122603e-02
 2.0560000000e+01	 1.2000000000e+02	-6.6119359597e-02
 2.0560000000e+01	 1.2500000000e+02	-6.2609521578e-02
 2.0560000000e+01	 1.3000000000e+02	-5.7879916581e-02
 2.0560000000e+01	 1.3500000000e+02	-5.1470462077e-02
 2.0560000000e+01	 1.4000000000e+02	-4.1445946061e-02
 2.0560000000e+01	 1.4500000000e+02	-2.3037371905e-02
 2.0560000000e+01	 1.4600000000e+02	-1.5717375750e-02
 2.0560000000e+01	 1.4610000000e+02	-1.4740144316e-02
 2.0560000000e+01	 1.4620000000e+02	-1.3881499982e-02
 2.0560000000e+01	 1.4630000000e+02	-1.3208715062e-02
 2.0560000000e+01	 1.4640000000e+02	-1.2597325740e-02
 2.0560000000e+01	 1.4650000000e+02	-1.1095305617e-02
 2.0560000000e+01	 1.4660000000e+02	-8.9420399450e-03
 2.0560000000e+01	 1.4670000000e+02	-5.7027781856e-03
 2.0560000000e+01	 1.4680000000e+02	-6.2766483503e-18
 2.0560000000e+01	 1.4700000000e+02	-6.1870857843e-18
 2.0560000000e+01	 1.5000000000e+02	-4.4868322110e-18


 inf             	 1.0000000000e+02	-1.2538597915e-01
 inf             	 1.0500000000e+02	-1.2479139939e-01
 inf             	 1.1000000000e+02	-1.2421358639e-01
 inf             	 1.1500000000e+02	-1.2365621199e-01
 inf             	 1.2000000000e+02	-1.2308708449e-01
 inf             	 1.2500000000e+02	-1.2244571502e-01
 inf             	 1.3000000000e+02	-1.2174864264e-01
 inf             	 1.3500000000e+02	-1.2103795272e-01
 inf             	 1.4000000000e+02	-1.2009318606e-01
 inf             	 1.4500000000e+02	-1.1902675709e-01
 inf             	 1.5000000000e+02	-1.1774699833e-01
 inf             	 1.5500000000e+02	-1.1614717359e-01
 inf             	 1.6000000000e+02	-1.1432318469e-01
 inf             	 1.6500000000e+02	-1.1189365397e-01
 inf             	 1.7000000000e+02	-1.0879147821e-01
 inf             	 1.7500000000e+02	-1.0478677896e-01
 inf             	 1.8000000000e+02	-9.9708959622e-02
 inf             	 1.8500000000e+02	-9.3184609571e-02
 inf             	 1.9000000000e+02	-8.4159149271e-02
 inf             	 1.9500000000e+02	-7.1892187383e-02
 inf             	 2.0000000000e+02	-5.1638303748e-02
 inf             	 2.0100000000e+02	-4.5230617532e-02
 inf             	 2.0200000000e+02	-3.9758430882e-02
 inf             	 2.0300000000e+02	-3.0246006181e-02
 inf             	 2.0400000000e+02	-1.2371937567e-02
 inf             	 2.0410000000e+02	-1.4961855326e-02
 inf             	 2.0420000000e+02	-6.4799379158e-03
 inf             	 2.0430000000e+02	-6.9621732904e-03
 inf             	 2.0440000000e+02	-6.6862142473e-18
 inf             	 2.0500000000e+02	-6.6293720930e-18


==> anc/mu0_cond_muu10_real.dat <==
# m_u [MeV]      	| T [MeV]        	| cond           
 0.0000000000e+00	 1.0000000000e+02	-6.9158558773e-02
 0.0000000000e+00	 1.0500000000e+02	-6.6826810620e-02
 0.0000000000e+00	 1.1000000000e+02	-6.3762537604e-02
 0.0000000000e+00	 1.1500000000e+02	-5.9669092177e-02
 0.0000000000e+00	 1.2000000000e+02	-5.3914024782e-02
 0.0000000000e+00	 1.2500000000e+02	-4.5176553944e-02
 0.0000000000e+00	 1.3000000000e+02	-3.0061615868e-02
 0.0000000000e+00	 1.3100000000e+02	-2.5367177471e-02
 0.0000000000e+00	 1.3200000000e+02	-1.9066983385e-02
 0.0000000000e+00	 1.3300000000e+02	-7.6092374056e-03
 0.0000000000e+00	 1.3310000000e+02	-5.7311961578e-03
 0.0000000000e+00	 1.3320000000e+02	-2.2845567186e-03
 0.0000000000e+00	 1.3330000000e+02	-6.8162927655e-18
 0.0000000000e+00	 1.3400000000e+02	-6.6062956338e-18
 0.0000000000e+00	 1.3500000000e+02	-6.4026377226e-18


 2.0560000000e+01	 1.0000000000e+02	-7.3581836043e-02
 2.0560000000e+01	 1.0500000000e+02	-7.2291359011e-02
 2.0560000000e+01	 1.1000000000e+02	-7.0682462012e-02
 2.0560000000e+01	 1.1500000000e+02	-6.8669346537e-02
 2.0560000000e+01	 1.2000000000e+02	-6.6052658041e-02
 2.0560000000e+01	 1.2500000000e+02	-6.2509023406e-02
 2.0560000000e+01	 1.3000000000e+02	-5.7725559651e-02
 2.0560000000e+01	 1.3500000000e+02	-5.1225094577e-02
 2.0560000000e+01	 1.4000000000e+02	-4.1005936420e-02
 2.0560000000e+01	 1.4500000000e+02	-2.1826968220e-02
 2.0560000000e+01	 1.4600000000e+02	-1.3621128788e-02
 2.0560000000e+01	 1.4610000000e+02	-1.2433145749e-02
 2.0560000000e+01	 1.4620000000e+02	-1.1350050494e-02
 2.0560000000e+01	 1.4630000000e+02	-1.0465369228e-02
 2.0560000000e+01	 1.4640000000e+02	-9.6244880241e-03
 2.0560000000e+01	 1.4650000000e+02	-7.3277487393e-03
 2.0560000000e+01	 1.4660000000e+02	-6.4862664706e-18
 2.0560000000e+01	 1.4700000000e+02	-6.2493663439e-18
 2.0560000000e+01	 1.5000000000e+02	-3.7177141589e-18


 inf             	 1.0000000000e+02	-1.2538924149e-01
 inf             	 1.0500000000e+02	-1.2479502305e-01
 inf             	 1.1000000000e+02	-1.2421749115e-01
 inf             	 1.1500000000e+02	-1.2366025355e-01
 inf             	 1.2000000000e+02	-1.2309101967e-01
 inf             	 1.2500000000e+02	-1.2244917223e-01
 inf             	 1.3000000000e+02	-1.2175115933e-01
 inf             	 1.3500000000e+02	-1.2103899630e-01
 inf             	 1.4000000000e+02	-1.2009184170e-01
 inf             	 1.4500000000e+02	-1.1902204570e-01
 inf             	 1.5000000000e+02	-1.1773755429e-01
 inf             	 1.5500000000e+02	-1.1613108516e-01
 inf             	 1.6000000000e+02	-1.1429828171e-01
 inf             	 1.6500000000e+02	-1.1185595981e-01
 inf             	 1.7000000000e+02	-1.0873536371e-01
 inf             	 1.7500000000e+02	-1.0470361551e-01
 inf             	 1.8000000000e+02	-9.9585367238e-02
 inf             	 1.8500000000e+02	-9.2998233955e-02
 inf             	 1.9000000000e+02	-8.3864167370e-02
 inf             	 1.9500000000e+02	-7.1396826681e-02
 inf             	 2.0000000000e+02	-5.0611088897e-02
 inf             	 2.0100000000e+02	-4.3946232775e-02
 inf             	 2.0200000000e+02	-3.8184718745e-02
 inf             	 2.0300000000e+02	-2.7944207250e-02
 inf             	 2.0400000000e+02	-2.3880961814e-03
 inf             	 2.0410000000e+02	-8.7871846190e-03
 inf             	 2.0420000000e+02	-6.9047158621e-18
 inf             	 2.0500000000e+02	-6.7958463244e-18


==> anc/mu0_scale_muu0.dat <==
# m_u [MeV]      	| t              	| cond / c       
 0.0000000000e+00	-1.1994002999e-02	 3.3826512868e-17
 0.0000000000e+00	-4.4977511244e-03	 3.4910701679e-17
 0.0000000000e+00	 0.0000000000e+00	 3.5977951324e-17
 0.0000000000e+00	 7.4962518741e-04	 1.7243016897e-02
 0.0000000000e+00	 1.4992503748e-03	 3.2575645810e-02
 0.0000000000e+00	 2.2488755622e-03	 4.2688626346e-02
 0.0000000000e+00	 2.9985007496e-03	 5.0123334281e-02
 0.0000000000e+00	 1.0494752624e-02	 1.0457968797e-01
 0.0000000000e+00	 1.7991004498e-02	 1.3657778007e-01
 0.0000000000e+00	 2.5487256372e-02	 1.6070693955e-01
 0.0000000000e+00	 6.2968515742e-02	 2.3914988621e-01
 0.0000000000e+00	 1.0044977511e-01	 2.8476104668e-01
 0.0000000000e+00	 1.3793103448e-01	 3.1486641420e-01
 0.0000000000e+00	 1.7541229385e-01	 3.3630633364e-01
 0.0000000000e+00	 2.1289355322e-01	 3.5237037711e-01
 0.0000000000e+00	 2.5037481259e-01	 3.6460275601e-01


 1.0000000000e-03	-2.5835866261e-02	 1.1062190695e-20
 1.0000000000e-03	-3.0395136778e-03	 3.4844758850e-17
 1.0000000000e-03	-2.2796352584e-03	 8.0815517300e-05
 1.0000000000e-03	-1.5197568389e-03	 3.4824238080e-04
 1.0000000000e-03	-7.5987841945e-04	 1.0484934119e-03
 1.0000000000e-03	 0.0000000000e+00	 4.0940872836e-03
 1.0000000000e-03	 7.5987841945e-04	 2.0260850779e-02
 1.0000000000e-03	 1.5197568389e-03	 3.7779079087e-02
 1.0000000000e-03	 2.2796352584e-03	 4.8570413737e-02
 1.0000000000e-03	 3.0395136778e-03	 5.5790970791e-02
 1.0000000000e-03	 3.7993920973e-03	 6.1557875935e-02
 1.0000000000e-03	 4.5592705167e-03	 6.6465986811e-02
 1.0000000000e-03	 1.2158054711e-02	 1.1069518089e-01
 1.0000000000e-03	 5.0151975684e-02	 2.1556158608e-01
 1.0000000000e-03	 8.8145896657e-02	 2.6902493460e-01
 1.0000000000e-03	 1.2613981763e-01	 3.0306125209e-01
 1.0000000000e-03	 1.6413373860e-01	 3.2684358218e-01
 1.0000000000e-03	 2.0212765957e-01	 3.4443433378e-01
 1.0000000000e-03	 2.4012158055e-01	 3.5768941510e-01


 2.0560000000e+01	-2.2494887526e-02	 2.2514156018e-17
 2.0560000000e+01	-2.0449897751e-03	 3.1458120813e-17
 2.0560000000e+01	 0.0000000000e+00	 3.1954189071e-17
 2.0560000000e+01	 6.8166325835e-04	 3.3224650326e-02
 2.0560000000e+01	 1.3633265167e-03	 4.7043697249e-02
 2.0560000000e+01	 2.0449897751e-03	 5.5714997342e-02
 2.0560000000e+01	 2.7266530334e-03	 5.9138252817e-02
 2.0560000000e+01	 3.4083162918e-03	 6.2847666196e-02
 2.0560000000e+01	 4.0899795501e-03	 6.7510564914e-02
 2.0560000000e+01	 4.7716428085e-03	 7.2743992065e-02
 2.0560000000e+01	 1.1588275392e-02	 1.1067336041e-01
 2.0560000000e+01	 4.5671438309e-02	 2.0305509210e-01
 2.0560000000e+01	 7.9754601227e-02	 2.5286165647e-01
 2.0560000000e+01	 1.1383776414e-01	 2.8463081884e-01
 2.0560000000e+01	 1.4792092706e-01	 3.0804320556e-01
 2.0560000000e+01	 1.8200408998e-01	 3.2540319957e-01
 2.0560000000e+01	 2.1608725290e-01	 3.3823006139e-01
 2.0560000000e+01	 2.5017041581e-01	 3.4810356207e-01
 2.0560000000e+01	 2.8425357873e-01	 3.5599844061e-01
 2.0560000000e+01	 3.1833674165e-01	 3.6233382426e-01


 1.0000000000e+03	-1.1714589989e-02	 2.1501465317e-17
 1.0000000000e+03	-1.0649627263e-03	 2.2711113679e-17
 1.0000000000e+03	 0.0000000000e+00	 2.2768037573e-17
 1.0000000000e+03	 5.3248136315e-04	 4.0049511970e-02
 1.0000000000e+03	 1.0649627263e-03	 2.5961818906e-02
 1.0000000000e+03	 1.5974440895e-03	 5.3059313696e-02
 1.0000000000e+03	 2.1299254526e-03	 4.1207036539e-02
 1.0000000000e+03	 2.6624068158e-03	 6.1359135535e-02
 1.0000000000e+03	 3.1948881789e-03	 5.4146219134e-02
 1.0000000000e+03	 3.7273695421e-03	 6.7749090622e-02
 1.0000000000e+03	 4.2598509052e-03	 6.6018945322e-02
 1.0000000000e+03	 9.5846645367e-03	 1.0305755899e-01
 1.0000000000e+03	 1.4909478168e-02	 1.2412112481e-01
 1.0000000000e+03	 4.1533546326e-02	 1.9567426769e-01
 1.0000000000e+03	 6.8157614483e-02	 2.3857110193e-01
 1.0000000000e+03	 9.4781682641e-02	 2.6853598049e-01
 1.0000000000e+03	 1.2140575080e-01	 2.9020283389e-01
 1.0000000000e+03	 1.4802981896e-01	 3.0644514620e-01
 1.0000000000e+03	 1.7465388711e-01	 3.1833888537e-01
 1.0000000000e+03	 2.0127795527e-01	 3.2842281609e-01
 1.0000000000e+03	 2.2790202343e-01	 3.3630848847e-01
 1.0000000000e+03	 2.5452609159e-01	 3.4268007091e-01
 1.0000000000e+03	 2.8115015974e-01	 3.4808772947e-01
 1.0000000000e+03	 3.0777422790e-01	 3.5200863683e-01
 1.0000000000e+03	 3.3439829606e-01	 3.5559269205e-01
 1.0000000000e+03	 3.6102236422e-01	 3.5865206344e-01
 1.0000000000e+03	 3.8764643237e-01	 3.6113605096e-01
 1.0000000000e+03	 4.1427050053e-01	 3.6336084000e-01
 1.0000000000e+03	 4.4089456869e-01	 3.6550612776e-01
 1.0000000000e+03	 4.6751863685e-01	 3.6757746342e-01


 1.0000000000e+05	-2.4449877751e-03	 1.9953197528e-17
 1.0000000000e+05	 0.0000000000e+00	 2.0007839992e-17
 1.0000000000e+05	 4.8899755501e-04	 7.0542088754e-03
 1.0000000000e+05	 9.7799511002e-04	 3.2291245422e-02
 1.0000000000e+05	 1.4669926650e-03	 2.6220302574e-02
 1.0000000000e+05	 1.9559902200e-03	 5.1905279362e-02
 1.0000000000e+05	 2.4449877751e-03	 3.8918788428e-02
 1.0000000000e+05	 7.3349633252e-03	 9.1259289224e-02
 1.0000000000e+05	 1.2224938875e-02	 1.1862436323e-01
 1.0000000000e+05	 1.7114914425e-02	 1.3197232648e-01
 1.0000000000e+05	 2.2004889976e-02	 1.5110609887e-01
 1.0000000000e+05	 4.6454767726e-02	 2.0955497578e-01
 1.0000000000e+05	 7.0904645477e-02	 2.4438552647e-01
 1.0000000000e+05	 9.5354523227e-02	 2.7059859010e-01
 1.0000000000e+05	 1.1980440098e-01	 2.8931438172e-01
 1.0000000000e+05	 1.4425427873e-01	 3.0402285813e-01
 1.0000000000e+05	 1.6870415648e-01	 3.1570279140e-01
 1.0000000000e+05	 1.9315403423e-01	 3.2467909126e-01
 1.0000000000e+05	 2.1760391198e-01	 3.3165922486e-01
 1.0000000000e+05	 2.4205378973e-01	 3.3672382238e-01
 1.0000000000e+05	 2.6650366748e-01	 3.4136302531e-01
 1.0000000000e+05	 2.9095354523e-01	 3.4504337281e-01
 1.0000000000e+05	 3.1540342298e-01	 3.4812701156e-01
 1.0000000000e+05	 3.3985330073e-01	 3.5093221216e-01
 1.0000000000e+05	 3.6430317848e-01	 3.5290890610e-01
 1.0000000000e+05	 3.8875305623e-01	 3.5495427374e-01
 1.0000000000e+05	 4.1320293399e-01	 3.5684402686e-01
 1.0000000000e+05	 4.3765281174e-01	 3.5846847839e-01
 1.0000000000e+05	 4.6210268949e-01	 3.6005979185e-01
 1.0000000000e+05	 4.8655256724e-01	 3.6173609707e-01
 1.0000000000e+05	 5.1100244499e-01	 3.6346062423e-01


 inf             	-3.9177277179e-03	 1.9370454252e-17
 inf             	 0.0000000000e+00	 1.9694881397e-17
 inf             	 4.8971596474e-04	 3.5312542364e-02
 inf             	 9.7943192948e-04	 2.5904422205e-02
 inf             	 5.8765915769e-03	 8.3014717885e-02
 inf             	 1.0773751224e-02	 1.1102920707e-01
 inf             	 1.5670910872e-02	 1.2698492157e-01
 inf             	 2.0568070519e-02	 1.4556198261e-01
 inf             	 4.5053868756e-02	 2.0391418771e-01
 inf             	 6.9539666993e-02	 2.3909369602e-01
 inf             	 9.4025465230e-02	 2.6492467955e-01
 inf             	 1.1851126347e-01	 2.8357642920e-01
 inf             	 1.4299706170e-01	 2.9808139623e-01
 inf             	 1.6748285994e-01	 3.0951454213e-01
 inf             	 1.9196865818e-01	 3.1836733339e-01
 inf             	 2.1645445642e-01	 3.2529844185e-01
 inf             	 2.4094025465e-01	 3.3050093682e-01
 inf             	 2.6542605289e-01	 3.3506256108e-01
 inf             	 2.8991185113e-01	 3.3871076369e-01
 inf             	 3.1439764936e-01	 3.4175003004e-01
 inf             	 3.3888344760e-01	 3.4444174636e-01
 inf             	 3.6336924584e-01	 3.4646610613e-01
 inf             	 3.8785504407e-01	 3.4845098868e-01
 inf             	 4.1234084231e-01	 3.5027673778e-01
 inf             	 4.3682664055e-01	 3.5189640602e-01
 inf             	 4.6131243879e-01	 3.5348230578e-01
 inf             	 4.8579823702e-01	 3.5512618086e-01
 inf             	 5.1028403526e-01	 3.5681766889e-01


==> anc/mu0_scale_muu0_induced.dat <==
# m_u [MeV]      	| t              	| cond / c       
 0.0000000000e+00	 0.0000000000e+00	-0.0000000000e+00
 0.0000000000e+00	 7.4962518741e-04	 7.2805645726e-02
 0.0000000000e+00	 1.4992503748e-03	 9.3561410177e-02
 0.0000000000e+00	 2.2488755622e-03	 1.0831204340e-01
 0.0000000000e+00	 2.9985007496e-03	 1.2011509756e-01
 0.0000000000e+00	 1.0494752624e-02	 1.8920910842e-01
 0.0000000000e+00	 1.7991004498e-02	 2.3044952004e-01
 0.0000000000e+00	 2.5487256372e-02	 2.6203762143e-01
 0.0000000000e+00	 6.2968515742e-02	 3.6847329341e-01
 0.0000000000e+00	 1.0044977511e-01	 4.3841940881e-01
 0.0000000000e+00	 1.3793103448e-01	 4.8955782946e-01
 0.0000000000e+00	 1.7541229385e-01	 5.2844479704e-01
 0.0000000000e+00	 2.1289355322e-01	 5.5871091942e-01
 0.0000000000e+00	 2.5037481259e-01	 5.8243594179e-01


 1.0000000000e-03	 0.0000000000e+00	-0.0000000000e+00
 1.0000000000e-03	 7.5987841945e-04	 7.5504268025e-02
 1.0000000000e-03	 1.5197568389e-03	 9.6314993778e-02
 1.0000000000e-03	 2.2796352584e-03	 1.1085215201e-01
 1.0000000000e-03	 3.0395136778e-03	 1.2232140411e-01
 1.0000000000e-03	 3.7993920973e-03	 1.3191966050e-01
 1.0000000000e-03	 4.5592705167e-03	 1.4023230360e-01
 1.0000000000e-03	 1.2158054711e-02	 1.9433928782e-01
 1.0000000000e-03	 5.0151975684e-02	 3.0863918162e-01
 1.0000000000e-03	 8.8145896657e-02	 3.6992568001e-01
 1.0000000000e-03	 1.2613981763e-01	 4.1263067444e-01
 1.0000000000e-03	 1.6413373860e-01	 4.4463926845e-01
 1.0000000000e-03	 2.0212765957e-01	 4.6953608813e-01
 1.0000000000e-03	 2.4012158055e-01	 4.8913363381e-01


 2.0560000000e+01	 0.0000000000e+00	-0.0000000000e+00
 2.0560000000e+01	 6.8166325835e-04	 7.1234424252e-02
 2.0560000000e+01	 1.3633265167e-03	 9.1345353344e-02
 2.0560000000e+01	 2.0449897751e-03	 1.0554933005e-01
 2.0560000000e+01	 2.7266530334e-03	 1.1668935085e-01
 2.0560000000e+01	 3.4083162918e-03	 1.2610915273e-01
 2.0560000000e+01	 4.0899795501e-03	 1.3441632642e-01
 2.0560000000e+01	 4.7716428085e-03	 1.4192755373e-01
 2.0560000000e+01	 1.1588275392e-02	 1.9412406392e-01
 2.0560000000e+01	 4.5671438309e-02	 3.1846660061e-01
 2.0560000000e+01	 7.9754601227e-02	 3.9106419085e-01
 2.0560000000e+01	 1.1383776414e-01	 4.4254556619e-01
 2.0560000000e+01	 1.4792092706e-01	 4.8241338327e-01
 2.0560000000e+01	 1.8200408998e-01	 5.1349817320e-01
 2.0560000000e+01	 2.1608725290e-01	 5.3760748000e-01
 2.0560000000e+01	 2.5017041581e-01	 5.5673015136e-01
 2.0560000000e+01	 2.8425357873e-01	 5.7223633071e-01
 2.0560000000e+01	 3.1833674165e-01	 5.8484710762e-01


 1.0000000000e+03	 0.0000000000e+00	-0.0000000000e+00
 1.0000000000e+03	 5.3248136315e-04	 6.3913345370e-02
 1.0000000000e+03	 1.0649627263e-03	 8.1596588089e-02
 1.0000000000e+03	 1.5974440895e-03	 9.5305411023e-02
 1.0000000000e+03	 2.1299254526e-03	 1.0492725743e-01
 1.0000000000e+03	 2.6624068158e-03	 1.1469453999e-01
 1.0000000000e+03	 3.1948881789e-03	 1.2172899864e-01
 1.0000000000e+03	 3.7273695421e-03	 1.2951367721e-01
 1.0000000000e+03	 4.2598509052e-03	 1.3548420010e-01
 1.0000000000e+03	 9.5846645367e-03	 1.8388062731e-01
 1.0000000000e+03	 1.4909478168e-02	 2.1716472799e-01
 1.0000000000e+03	 4.1533546326e-02	 3.2721981724e-01
 1.0000000000e+03	 6.8157614483e-02	 4.0243111916e-01
 1.0000000000e+03	 9.4781682641e-02	 4.6119050988e-01
 1.0000000000e+03	 1.2140575080e-01	 5.0809504187e-01
 1.0000000000e+03	 1.4802981896e-01	 5.4602022902e-01
 1.0000000000e+03	 1.7465388711e-01	 5.7615339030e-01
 1.0000000000e+03	 2.0127795527e-01	 6.0189817405e-01
 1.0000000000e+03	 2.2790202343e-01	 6.2295165892e-01
 1.0000000000e+03	 2.5452609159e-01	 6.4045783194e-01
 1.0000000000e+03	 2.8115015974e-01	 6.5540517389e-01
 1.0000000000e+03	 3.0777422790e-01	 6.6711070548e-01
 1.0000000000e+03	 3.3439829606e-01	 6.7750800514e-01
 1.0000000000e+03	 3.6102236422e-01	 6.8641439646e-01
 1.0000000000e+03	 3.8764643237e-01	 6.9383342808e-01
 1.0000000000e+03	 4.1427050053e-01	 7.0037046336e-01
 1.0000000000e+03	 4.4089456869e-01	 7.0638629850e-01
 1.0000000000e+03	 4.6751863685e-01	 7.1196091868e-01


 1.0000000000e+05	 0.0000000000e+00	-0.0000000000e+00
 1.0000000000e+05	 4.8899755501e-04	 6.0689985698e-02
 1.0000000000e+05	 9.7799511002e-04	 7.8330955814e-02
 1.0000000000e+05	 1.4669926650e-03	 9.0438518474e-02
 1.0000000000e+05	 1.9559902200e-03	 1.0123032414e-01
 1.0000000000e+05	 2.4449877751e-03	 1.0894481379e-01
 1.0000000000e+05	 7.3349633252e-03	 1.6536236964e-01
 1.0000000000e+05	 1.2224938875e-02	 2.0200323663e-01
 1.0000000000e+05	 1.7114914425e-02	 2.2924601513e-01
 1.0000000000e+05	 2.2004889976e-02	 2.5486022452e-01
 1.0000000000e+05	 4.6454767726e-02	 3.5132876525e-01
 1.0000000000e+05	 7.0904645477e-02	 4.2239500227e-01
 1.0000000000e+05	 9.5354523227e-02	 4.8129786350e-01
 1.0000000000e+05	 1.1980440098e-01	 5.2931598366e-01
 1.0000000000e+05	 1.4425427873e-01	 5.6984871113e-01
 1.0000000000e+05	 1.6870415648e-01	 6.0411221486e-01
 1.0000000000e+05	 1.9315403423e-01	 6.3248253259e-01
 1.0000000000e+05	 2.1760391198e-01	 6.5600979616e-01
 1.0000000000e+05	 2.4205378973e-01	 6.7488963950e-01
 1.0000000000e+05	 2.6650366748e-01	 6.9168651950e-01
 1.0000000000e+05	 2.9095354523e-01	 7.0569736558e-01
 1.0000000000e+05	 3.1540342298e-01	 7.1768917300e-01
 1.0000000000e+05	 3.3985330073e-01	 7.2835471785e-01
 1.0000000000e+05	 3.6430317848e-01	 7.3681212436e-01
 1.0000000000e+05	 3.8875305623e-01	 7.4478383132e-01
 1.0000000000e+05	 4.1320293399e-01	 7.5194996906e-01
 1.0000000000e+05	 4.3765281174e-01	 7.5817272475e-01
 1.0000000000e+05	 4.6210268949e-01	 7.6395064043e-01
 1.0000000000e+05	 4.8655256724e-01	 7.6955567073e-01
 1.0000000000e+05	 5.1100244499e-01	 7.7497168085e-01


 inf             	 0.0000000000e+00	-0.0000000000e+00
 inf             	 4.8971596474e-04	 6.1162802856e-02
 inf             	 9.7943192948e-04	 7.8280106953e-02
 inf             	 5.8765915769e-03	 1.5203194344e-01
 inf             	 1.0773751224e-02	 1.9169889377e-01
 inf             	 1.5670910872e-02	 2.2075567181e-01
 inf             	 2.0568070519e-02	 2.4662563751e-01
 inf             	 4.5053868756e-02	 3.4215415128e-01
 inf             	 6.9539666993e-02	 4.1118228911e-01
 inf             	 9.4025465230e-02	 4.6704100164e-01
 inf             	 1.1851126347e-01	 5.1218571269e-01
 inf             	 1.4299706170e-01	 5.4971772594e-01
 inf             	 1.6748285994e-01	 5.8102646177e-01
 inf             	 1.9196865818e-01	 6.0680622876e-01
 inf             	 2.1645445642e-01	 6.2808176179e-01
 inf             	 2.4094025465e-01	 6.4526165478e-01
 inf             	 2.6542605289e-01	 6.6020292233e-01
 inf             	 2.8991185113e-01	 6.7263602454e-01
 inf             	 3.1439764936e-01	 6.8319985942e-01
 inf             	 3.3888344760e-01	 6.9245725040e-01
 inf             	 3.6336924584e-01	 6.9994943484e-01
 inf             	 3.8785504407e-01	 7.0685844535e-01
 inf             	 4.1234084231e-01	 7.1305121447e-01
 inf             	 4.3682664055e-01	 7.1850080058e-01
 inf             	 4.6131243879e-01	 7.2357247859e-01
 inf             	 4.8579823702e-01	 7.2847574642e-01
 inf             	 5.1028403526e-01	 7.3323437145e-01


==> anc/mu0_scale_muu10_imag.dat <==
# m_u [MeV]      	| t              	| cond / c       
 0.0000000000e+00	-1.1235955056e-02	 3.3107560225e-17
 0.0000000000e+00	-3.7453183521e-03	 3.4652855178e-17
 0.0000000000e+00	 0.0000000000e+00	 3.5228053746e-17
 0.0000000000e+00	 7.4906367041e-04	 1.6660037518e-02
 0.0000000000e+00	 1.4981273408e-03	 3.2589253573e-02
 0.0000000000e+00	 2.2471910112e-03	 4.2774766514e-02
 0.0000000000e+00	 2.9962546816e-03	 5.0937103785e-02
 0.0000000000e+00	 3.7453183521e-03	 5.7339782326e-02
 0.0000000000e+00	 1.1235955056e-02	 1.0842989552e-01
 0.0000000000e+00	 1.8726591760e-02	 1.3969390429e-01
 0.0000000000e+00	 2.6217228464e-02	 1.6347998957e-01
 0.0000000000e+00	 6.3670411985e-02	 2.4138454155e-01
 0.0000000000e+00	 1.0112359551e-01	 2.8688981945e-01
 0.0000000000e+00	 1.3857677903e-01	 3.1697450202e-01
 0.0000000000e+00	 1.7602996255e-01	 3.3842086984e-01
 0.0000000000e+00	 2.1348314607e-01	 3.5450158930e-01
 0.0000000000e+00	 2.5093632959e-01	 3.6675433483e-01


 2.0560000000e+01	-2.1798365123e-02	 2.2017693330e-17
 2.0560000000e+01	-1.3623978202e-03	 3.0361143675e-17
 2.0560000000e+01	 0.0000000000e+00	 3.0800643309e-17
 2.0560000000e+01	 6.8119891008e-04	 2.7984559109e-02
 2.0560000000e+01	 1.3623978202e-03	 4.3880199658e-02
 2.0560000000e+01	 2.0435967302e-03	 5.4446661918e-02
 2.0560000000e+01	 2.7247956403e-03	 6.1817345039e-02
 2.0560000000e+01	 3.4059945504e-03	 6.4817542498e-02
 2.0560000000e+01	 4.0871934605e-03	 6.8119019208e-02
 2.0560000000e+01	 4.7683923706e-03	 7.2332541518e-02
 2.0560000000e+01	 5.4495912807e-03	 7.7127992075e-02
 2.0560000000e+01	 1.2261580381e-02	 1.1304853087e-01
 2.0560000000e+01	 4.6321525886e-02	 2.0338271797e-01
 2.0560000000e+01	 8.0381471390e-02	 2.5257482256e-01
 2.0560000000e+01	 1.1444141689e-01	 2.8402716957e-01
 2.0560000000e+01	 1.4850136240e-01	 3.0723619266e-01
 2.0560000000e+01	 1.8256130790e-01	 3.2445959963e-01
 2.0560000000e+01	 2.1662125341e-01	 3.3719256878e-01
 2.0560000000e+01	 2.5068119891e-01	 3.4699851271e-01
 2.0560000000e+01	 2.8474114441e-01	 3.5484278044e-01
 2.0560000000e+01	 3.1880108992e-01	 3.6114051676e-01


 inf             	-2.9354207436e-03	 1.9146472618e-17
 inf             	 0.0000000000e+00	 1.9310640014e-17
 inf             	 4.8923679061e-04	 2.0107644947e-02
 inf             	 9.7847358121e-04	 1.8714887644e-02
 inf             	 1.4677103718e-03	 4.3211747553e-02
 inf             	 1.9569471624e-03	 3.5731734550e-02
 inf             	 6.8493150685e-03	 8.7354325723e-02
 inf             	 1.1741682975e-02	 1.1482742220e-01
 inf             	 1.6634050881e-02	 1.3063179558e-01
 inf             	 2.1526418787e-02	 1.4913801109e-01
 inf             	 4.5988258317e-02	 2.0763381175e-01
 inf             	 7.0450097847e-02	 2.4306236314e-01
 inf             	 9.4911937378e-02	 2.6912904428e-01
 inf             	 1.1937377691e-01	 2.8797219984e-01
 inf             	 1.4383561644e-01	 3.0263759010e-01
 inf             	 1.6829745597e-01	 3.1420367260e-01
 inf             	 1.9275929550e-01	 3.2316315208e-01
 inf             	 2.1722113503e-01	 3.3017994684e-01
 inf             	 2.4168297456e-01	 3.3544785956e-01
 inf             	 2.6614481409e-01	 3.4006835757e-01
 inf             	 2.9060665362e-01	 3.4376446419e-01
 inf             	 3.1506849315e-01	 3.4684444715e-01
 inf             	 3.3953033268e-01	 3.4957305383e-01
 inf             	 3.6399217221e-01	 3.5162561701e-01
 inf             	 3.8845401174e-01	 3.5363885100e-01
 inf             	 4.1291585127e-01	 3.5549120788e-01
 inf             	 4.3737769080e-01	 3.5713492073e-01
 inf             	 4.6183953033e-01	 3.5874468913e-01
 inf             	 4.8630136986e-01	 3.6041348681e-01
 inf             	 5.1076320939e-01	 3.6213070903e-01


==> anc/mu0_scale_muu10_real.dat <==
# m_u [MeV]      	| t              	| cond / c       
 0.0000000000e+00	-1.2753188297e-02	 3.3761025994e-17
 0.0000000000e+00	-5.2513128282e-03	 3.4834911529e-17
 0.0000000000e+00	 0.0000000000e+00	 3.5942223691e-17
 0.0000000000e+00	 7.5018754689e-04	 1.2046438062e-02
 0.0000000000e+00	 1.5003750938e-03	 3.0220523297e-02
 0.0000000000e+00	 2.2505626407e-03	 4.0123410534e-02
 0.0000000000e+00	 9.7524381095e-03	 1.0053995706e-01
 0.0000000000e+00	 1.7254313578e-02	 1.3376079908e-01
 0.0000000000e+00	 2.4756189047e-02	 1.5851451210e-01
 0.0000000000e+00	 6.2265566392e-02	 2.3821538530e-01
 0.0000000000e+00	 9.9774943736e-02	 2.8428795615e-01
 0.0000000000e+00	 1.3728432108e-01	 3.1463435217e-01
 0.0000000000e+00	 1.7479369842e-01	 3.3621903702e-01
 0.0000000000e+00	 2.1230307577e-01	 3.5237690905e-01
 0.0000000000e+00	 2.4981245311e-01	 3.6467218693e-01


 2.0560000000e+01	-2.3192360164e-02	 1.8475979008e-17
 2.0560000000e+01	-2.7285129604e-03	 3.1057568293e-17
 2.0560000000e+01	 0.0000000000e+00	 3.2234894354e-17
 2.0560000000e+01	 6.8212824011e-04	 3.6416821223e-02
 2.0560000000e+01	 1.3642564802e-03	 4.7830960396e-02
 2.0560000000e+01	 2.0463847203e-03	 5.2009900144e-02
 2.0560000000e+01	 2.7285129604e-03	 5.6406513708e-02
 2.0560000000e+01	 3.4106412005e-03	 6.1789188207e-02
 2.0560000000e+01	 4.0927694407e-03	 6.7693125075e-02
 2.0560000000e+01	 1.0914051842e-02	 1.0847380659e-01
 2.0560000000e+01	 4.5020463847e-02	 2.0378780835e-01
 2.0560000000e+01	 7.9126875853e-02	 2.5457410969e-01
 2.0560000000e+01	 1.1323328786e-01	 2.8687956706e-01
 2.0560000000e+01	 1.4733969986e-01	 3.1065201758e-01
 2.0560000000e+01	 1.8144611187e-01	 3.2826287101e-01
 2.0560000000e+01	 2.1555252387e-01	 3.4126706651e-01
 2.0560000000e+01	 2.4965893588e-01	 3.5127167624e-01
 2.0560000000e+01	 2.8376534789e-01	 3.5926743544e-01
 2.0560000000e+01	 3.1787175989e-01	 3.6568073822e-01


 inf             	-3.9177277179e-03	 1.9565160538e-17
 inf             	 0.0000000000e+00	 1.9878594639e-17
 inf             	 4.8971596474e-04	 2.5298199744e-02
 inf             	 9.7943192948e-04	 6.8753004318e-03
 inf             	 5.8765915769e-03	 8.0451039480e-02
 inf             	 1.0773751224e-02	 1.0993334997e-01
 inf             	 1.5670910872e-02	 1.2652068017e-01
 inf             	 2.0568070519e-02	 1.4570872147e-01
 inf             	 4.5053868756e-02	 2.0555061271e-01
 inf             	 6.9539666993e-02	 2.4144393790e-01
 inf             	 9.4025465230e-02	 2.6774080669e-01
 inf             	 1.1851126347e-01	 2.8670508487e-01
 inf             	 1.4299706170e-01	 3.0144046062e-01
 inf             	 1.6748285994e-01	 3.1304781561e-01
 inf             	 1.9196865818e-01	 3.2203197458e-01
 inf             	 2.1645445642e-01	 3.2906339021e-01
 inf             	 2.4094025465e-01	 3.3434000949e-01
 inf             	 2.6542605289e-01	 3.3896501496e-01
 inf             	 2.8991185113e-01	 3.4266305041e-01
 inf             	 3.1439764936e-01	 3.4574298034e-01
 inf             	 3.3888344760e-01	 3.4846982714e-01
 inf             	 3.6336924584e-01	 3.5052013601e-01
 inf             	 3.8785504407e-01	 3.5252970683e-01
 inf             	 4.1234084231e-01	 3.5437757795e-01
 inf             	 4.3682664055e-01	 3.5601639551e-01
 inf             	 4.6131243879e-01	 3.5762067591e-01
 inf             	 4.8579823702e-01	 3.5928338337e-01
 inf             	 5.1028403526e-01	 3.6099413117e-01


==> anc/mu0_tcvsms_muu0.dat <==
# m_s [MeV]      	| T_c [MeV]      
 0.0000000000e+00	 1.3340000000e+02
 1.0000000000e-12	 1.3340000000e+02
 1.0000000000e-11	 1.3340000000e+02
 1.0000000000e-10	 1.3340000000e+02
 1.0000000000e-09	 1.3340000000e+02
 1.0000000000e-08	 1.3150000000e+02
 1.0000000000e-07	 1.3150000000e+02
 1.0000000000e-06	 1.3150000000e+02
 1.0000000000e-05	 1.3150000000e+02
 1.0000000000e-04	 1.3160000000e+02
 1.0000000000e-03	 1.3160000000e+02
 1.0000000000e-02	 1.3200000000e+02
 1.0000000000e-01	 1.3260000000e+02
 1.0000000000e+00	 1.3490000000e+02
 1.0000000000e+01	 1.4220000000e+02
 2.0560000000e+01	 1.4670000000e+02
 1.0000000000e+02	 1.6090000000e+02
 3.2000000000e+02	 1.7410000000e+02
 1.0000000000e+03	 1.8780000000e+02
 3.2000000000e+03	 1.9930000000e+02
 1.0000000000e+04	 2.0380000000e+02
 3.2000000000e+04	 2.0450000000e+02
 1.0000000000e+05	 2.0450000000e+02
 3.2000000000e+05	 2.0440000000e+02
 1.0000000000e+06	 2.0420000000e+02
 3.2000000000e+06	 2.0420000000e+02
 1.0000000000e+07	 2.0420000000e+02
 3.2000000000e+07	 2.0420000000e+02
 1.0000000000e+08	 2.0420000000e+02
 1.0000000000e+09	 2.0420000000e+02
 1.0000000000e+12	 2.0420000000e+02
 1.0000000000e+15	 2.0420000000e+02
 inf             	 2.0420000000e+02

